Optimal Inference After Model Selection

To perform inference after model selection, we propose controlling the selective type I error; i.e., the error rate of a test given that it was performed. By doing so, we recover long-run frequency properties among selected hypotheses analogous to those that apply in the classical (non-adaptive) context. Our proposal is closely related to data splitting and has a similar intuitive justification, but is more powerful. Exploiting the classical theory of Lehmann and Scheff\'e (1955), we derive most powerful unbiased selective tests and confidence intervals for inference in exponential family models after arbitrary selection procedures. For linear regression, we derive new selective z-tests that generalize recent proposals for inference after model selection and improve on their power, and new selective t-tests that do not require knowledge of the error variance.

==> code/lasso_example/batch.py <==
import numpy as np, csv, hashlib, os.path
import pandas as pd
import uuid
from selection.algorithms.tests.test_lasso import test_data_carving

from data_carving import split_vals, vals, df, dname

# run on commit with SHA b91c434e74ad9d623d256db9f20e66c643504239 on jonathan-taylor/selective-inference

np.random.seed(0)

# how many points do we want for each fraction

min_sample_size = 100000

vals = vals + [('lam_frac', 2.),
               ('split_frac', 0.9)]

dtype = np.dtype([('n', np.int), 
                  ('p', np.int), 
                  ('s', np.int), 
                  ('sigma', np.int), 
                  ('rho', np.float), 
                  ('snr', np.float), 
                  ('lam_frac', np.float), 
                  ('split_frac', np.float), 
                  ('method', 'S5'), 
                  ('null', np.bool), 
                  ('pval', np.float),
                  ('uuid', 'S40')])

num_except = 0

for i in range(5000):
    for split_frac in split_vals[::-1]:
        opts = dict(vals)
        opts['split_frac'] = split_frac
        identifier = str(uuid.uuid1())
        fname = '%s/results_split_%0.2f.npy' % (dname, split_frac)
        opts['df'] = df # degrees of freedom for noise
        opts['compute_intervals'] = False
        opts['ndraw'] =  8000
        opts['burnin'] = 2000

        test = not os.path.exists(fname)
        if not test:
            prev_results = np.load(fname)
            if split_frac not in [0.3, 0.4, 0.5]:
                test = prev_results.shape[0] < min_sample_size
            elif split_frac in [0.3, 0.4]:
                test = prev_results.shape[0] < 5000
            else:
                test = prev_results.shape[0] < 10000
        if test:
            try:
                results = test_data_carving(**opts)
                (null_carve, 
                 null_split, 
                 alt_carve,
                 alt_split,
                 counter) = results[-1][:-4]

                FP_cur = [result[-1] for result in results]
                TP_cur = [result[-2] for result in results]

                print FP_cur, TP_cur
                params = [v for _, v in vals]
                params[-1] = split_frac
                results = []

                if os.path.exists("%s/discovery_rates.npy" % dname):
                    prev_results = np.load('%s/discovery_rates.npy' % dname)
                    disc = np.empty(prev_results.shape[0] + len(FP_cur), 
                                    prev_results.dtype)
                    disc[:-len(FP_cur)] = prev_results
                    disc[-len(FP_cur):]['split_frac'] = split_frac
                    disc[-len(FP_cur):]['FP'] = FP_cur
                    disc[-len(FP_cur):]['TP'] = TP_cur
                    np.save('%s/discovery_rates.npy' % dname, disc)

                else:
                    dtype_disc = np.dtype([('split_frac', np.float),
                                           ('FP', np.int),
                                           ('TP', np.int)])
                    disc = np.empty(len(FP_cur), dtype_disc)
                    disc['FP'] = FP_cur
                    disc['TP'] = TP_cur
                    disc['split_frac'][:] = split_frac
                    np.save('%s/discovery_rates.npy' % dname, disc)

                if os.path.exists('%s/screening.npy' % dname):
                    prev_results = np.load('%s/screening.npy' % dname)
                    screening = np.empty(prev_results.shape[0]+1, 
                                          prev_results.dtype)
                    screening[:-1] = prev_results
                    screening[-1] = (split_frac, counter, identifier)
                    np.save('%s/screening.npy' % dname, screening)
                else:
                    dtype_screen = np.dtype([('split', np.float),
                                             ('counter', np.float),
                                             ('uuid', 'S40')])
                    screening = np.array([(split_frac, counter, identifier)],
                                         dtype_screen)
                    np.save('%s/screening.npy' % dname, screening)

                results.extend([tuple(params) + ('carve', True, p, identifier) 
                                for p in null_carve])
                results.extend([tuple(params) + ('split', True, p, identifier)
                                for p in null_split])
                results.extend([tuple(params) + ('carve', False, p, identifier) 
                                for p in alt_carve])
                results.extend([tuple(params) + ('split', False, p, identifier) 
                                for p in alt_split])

                rec_results = np.array(results, dtype)
                if os.path.exists(fname):
                    prev_results = np.load(fname)
                    rec_results = np.hstack([prev_results, rec_results])
                np.save(fname, rec_results)
                print rec_results.shape, 1. / screening[screening['split'] == split_frac]['counter'].mean(), fname
            except:
                num_except += 1
                print("exception raised: %d" % num_except)
                pass
    print "num exception: %d" % num_except


==> code/lasso_example/data_carving.py <==
import numpy as np, os
import matplotlib.pyplot as plt
from matplotlib.mlab import rec2csv

split_vals = ([0.4, 0.5, 0.55, 0.6, 0.65, 0.7, 0.75, 0.8, 0.85, 0.87, 0.88, 0.9] + 
              [0.91, 0.92, 0.93, 0.94, 0.95, 0.96,
                       0.97, 0.98, 0.99, 1.00, 0.87, 0.88]*4)
vals = [('n', 100),
        ('p', 200),
        ('s', 7),
        ('sigma', 5.),
        ('rho', 0.3),
        ('snr', 7.)
        ]
opts = dict(vals)

df = 5
if df < np.inf:
    dname = 'df_%d' % df
else:
    dname = 'gaussian'

def summary(df, save=True):

    if df < np.inf:
        dname = 'df_%d' % df
    else:
        dname = 'gaussian'

    # put in point at 0.3

    (split_frac, level_carve, level_split, 
     power_carve, power_split, p_screen) = \
        (0.3, 0.05, 0.05, 1., 1., 0.)
    results = [(split_frac, level_carve, level_split, power_carve, 
                power_split, p_screen, -1, -1, -1, -1, -1, -1)]
    
    if True: # try:
        screen = np.load('%s/screening.npy' % dname)
        disc = np.load('%s/discovery_rates.npy' % dname)

        for split_frac in sorted(np.unique(split_vals)):
            fname = '%s/results_split_%0.2f.npy' % (dname, split_frac)
            data = np.load(fname)
            null_carve = np.array([d['pval'] for d in data if d['method'] == 'carve' 
                                   and d['null'] == True])
            null_split = np.array([d['pval'] for d in data if d['method'] == 'split' 
                                   and d['null'] == True])
            alt_carve = np.array([d['pval'] for d in data if d['method'] == 'carve' 
                                   and d['null'] == False])
            alt_split = np.array([d['pval'] for d in data if d['method'] == 'split' 
                                   and d['null'] == False])

            disc_rate = disc[disc['split_frac'] == split_frac]
            FP = np.nanmean(disc_rate['FP']) # V
            TP = np.nanmean(disc_rate['TP']) # R-V

            R = FP + TP
            FDP = np.nanmean(FP / np.maximum(R, 1))

#             for _, trial in df.groupby('uuid'):
#                 FP_carve.append(((trial['method'] == 'carve') * (trial['null'] == True)).sum())
#                 FP_split.append(((trial['method'] == 'split') * (trial['null'] == True)).sum())
#                 TP_carve.append(((trial['method'] == 'carve') * (trial['null'] == False)).sum())
#                 TP_split.append(((trial['method'] == 'split') * (trial['null'] == False)).sum())

#             FP_carve = np.array(FP_carve)
#             FP_split = np.array(FP_split)
#             TP_carve = np.array(TP_carve)
#             TP_split = np.array(TP_split)

#             FDP_carve.append(FP_carve * 1. / (FP_carve + TP_carve))
#             FDP_split.append(FP_split * 1. / (FP_split + TP_split))

            power_carve = np.nanmean(alt_carve < 0.05)
            power_split = np.nanmean(alt_split < 0.05)
            level_carve = np.nanmean(null_carve < 0.05)
            level_split = np.nanmean(null_split < 0.05)

            p_screen = 1. / np.nanmean(screen[screen['split'] == split_frac]['counter'])
            result = (split_frac, 
                      level_carve, 
                      level_split, 
                      power_carve, 
                      power_split, 
                      p_screen, 
                      (data['null'] == True).sum(), 
                      (data['null'] == False).sum(), 
                      len(set(data['uuid'])),
                      FP,
                      TP,
                      FDP,
                      )
            results.append(result)
            print split_frac

        R = np.array(results, np.dtype([ \
                    ('split', np.float),
                    ('level_carve', np.float),
                    ('level_split', np.float),
                    ('power_carve', np.float),
                    ('power_split', np.float),
                    ('p_screen', np.float),
                    ('count_null', np.int),
                    ('count_alt', np.int),
                    ('ntrial', np.int),
                    ('fp', np.float),
                    ('tp', np.float),
                    ('fdp', np.float)
                    ]))

        if save:
            np.save('%s/summary.npy' % dname, R)
            rec2csv(R, '%s/summary.csv' % dname)
            os.system('cd %s; R CMD BATCH makeRplots.r' % dname)

        plt.clf()
        plt.plot(R['split'], R['p_screen'])
        plt.plot(R['split'], R['power_split'])
        plt.plot(R['split'], R['power_carve'])
        plt.plot(R['split'], R['level_split'])
        plt.plot(R['split'], R['level_carve'])
        plt.plot([0.3,1],[0.05,0.05], 'k--')
        plt.savefig('%s/summary.pdf' % dname)

    else: #except:
        print 'no results yet'
        pass


==> code/lasso_example/df_5/makeRplots.r <==

data <- read.table("summary.csv",sep=",",header=T)

pdf("tradeoff1_will.pdf",height=3.5,width=3.5)
par(yaxs="i",mar=c(4.1,4.1,0.7,0.2))
matplot(100*data$split,data[,c(6,5,4)],type="l",
        main="",xlab="# data points used for selection",ylab="Probability",
        lty=3:1,col=1,xlim=c(0,100),ylim=c(0,1))
legend(-7,.85,legend=c("Screening","Power, Carving","Power, Splitting"),bty="n",lty=c(3,1,2),
       cex=1)
dev.off()

pdf("tradeoff2_will.pdf",height=3.5,width=3.5)
par(yaxs="i",mar=c(4.1,4.1,0.7,0.2))
matplot(100*data$split,data[,6]*data[,c(5,4)],type="l",
        main="",xlab="# data points used for selection",ylab="Screening x Power",
        lty=2:1,col=1,xlim=c(0,100),ylim=c(0,1))
legend("topleft",legend=c("Data Carving","Data Splitting"),bty="n",lty=c(1,2),
       cex=1)
dev.off()


==> code/lasso_example/gaussian/makeRplots.r <==

data <- read.table("summary.csv",sep=",",header=T)

pdf("tradeoff1_will.pdf",height=3.5,width=3.5)
par(yaxs="i",mar=c(4.1,4.1,0.7,0.2))
matplot(100*data$split,data[,c(6,5,4)],type="l",
        main="",xlab="# data points used for selection",ylab="Probability",
        lty=3:1,col=1,xlim=c(0,100),ylim=c(0,1))
legend(-7,.85,legend=c("Screening","Power, Carving","Power, Splitting"),bty="n",lty=c(3,1,2),
       cex=1)
dev.off()

pdf("tradeoff2_will.pdf",height=3.5,width=3.5)
par(yaxs="i",mar=c(4.1,4.1,0.7,0.2))
matplot(100*data$split,data[,6]*data[,c(5,4)],type="l",
        main="",xlab="# data points used for selection",ylab="Screening x Power",
        lty=2:1,col=1,xlim=c(0,100),ylim=c(0,1))
legend("topleft",legend=c("Data Carving","Data Splitting"),bty="n",lty=c(1,2),
       cex=1)
dev.off()


==> code/lasso_example/tables.py <==

import pandas as pd, numpy as np

from data_carving import summary

# Gaussian first

summary(np.inf)
gaussian = pd.read_csv('gaussian/summary.csv')

gaussian_df = pd.DataFrame({'Algorithm': [r'$\text{Carve}_{100}$',
                                          r'$\text{Split}_{50}$',
                                          r'$\text{Carve}_{50}$',            
                                          r'$\text{Split}_{75}$',
                                          r'$\text{Carve}_{75}$'],
                            'power_names':['power_carve', 
                                           'power_split', 
                                           'power_carve', 
                                           'power_split', 
                                           'power_carve'],
                            'level_names':['level_carve', 
                                           'level_split', 
                                           'level_carve', 
                                           'level_split', 
                                           'level_carve'],
                            'split':[1., 0.5, 0.5, 0.75, 0.75]})

level = []
power = []
FP = []
TP = []
FDP = []
screen = []

for lw, pw, frac in zip(gaussian_df['level_names'],
                        gaussian_df['power_names'], 
                        gaussian_df['split']):
    level.append(np.mean(gaussian[lw][gaussian['split'] == frac]))
    power.append(np.mean(gaussian[pw][gaussian['split'] == frac]))
    FP.append(np.mean(gaussian['fp'][gaussian['split'] == frac]))
    TP.append(np.mean(gaussian['tp'][gaussian['split'] == frac]))
    FDP.append(np.mean(gaussian['fdp'][gaussian['split'] == frac]))
    screen.append(np.mean(gaussian['p_screen'][gaussian['split'] == frac]))

gaussian_df['Power'] = power
gaussian_df['Level'] = level
gaussian_df[r'$\mathbb{E}[V]$'] = FP
gaussian_df[r'$\mathbb{E}[R-V]$'] = TP
gaussian_df['FDR'] = FDP
gaussian_df[r'$p_{\text{screen}}$'] = screen

del(gaussian_df['power_names'])
del(gaussian_df['level_names'])
del(gaussian_df['split'])

gaussian_df = gaussian_df.reindex_axis([
        'Algorithm',
        r'$p_{\text{screen}}$',
        r'$\mathbb{E}[V]$',
        r'$\mathbb{E}[R-V]$',
        'FDR',
        'Power',
        'Level'], axis=1)

file('tables/gaussian.tex', 'w').write(gaussian_df.to_latex(index=False, float_format=lambda x: "%0.02f" % x).replace("\\_", "_"))


# now to T_5

summary(5)
T5 = pd.read_csv('df_5/summary.csv')
T5_df = pd.DataFrame({'Algorithm': [r'$\text{Carve}_{100}$',
                                          r'$\text{Split}_{50}$',
                                          r'$\text{Carve}_{50}$'],
                            'power_names':['power_carve', 
                                           'power_split', 
                                           'power_carve'],
                            'level_names':['level_carve', 
                                           'level_split', 
                                           'level_carve'],
                            'split':[1., 0.5, 0.5]})

level = []
power = []
FP = []
TP = []
FDP = []
screen = []

for lw, pw, frac in zip(T5_df['level_names'],
                        T5_df['power_names'], 
                        T5_df['split']):
    level.append(np.mean(T5[lw][T5['split'] == frac]))
    power.append(np.mean(T5[pw][T5['split'] == frac]))
    FP.append(np.mean(T5['fp'][T5['split'] == frac]))
    TP.append(np.mean(T5['tp'][T5['split'] == frac]))
    FDP.append(np.mean(T5['fdp'][T5['split'] == frac]))
    screen.append(np.mean(T5['p_screen'][T5['split'] == frac]))

T5_df['Power'] = power
T5_df['Level'] = level
T5_df[r'$\mathbb{E}[V]$'] = FP
T5_df[r'$\mathbb{E}[R-V]$'] = TP
T5_df['FDR'] = FDP
T5_df[r'$p_{\text{screen}}$'] = screen

del(T5_df['power_names'])
del(T5_df['level_names'])
del(T5_df['split'])

T5_df = T5_df.reindex_axis([
        'Algorithm',
        r'$p_{\text{screen}}$',
        r'$\mathbb{E}[V]$',
        r'$\mathbb{E}[R-V]$',
        'FDR',
        'Power',
        'Level'], axis=1)

file('tables/T5.tex', 'w').write(T5_df.to_latex(index=False, float_format=lambda x: "%0.02f" % x).replace("\\_", "_"))


==> code/misc_plots/constants.py <==
import numpy as np
from selection.covtest import covtest

def parameters(n, rho, pos):
    """
    design matrix and mu vector
    """

    cov = ((1-rho) * np.identity(n) + rho * np.ones((n,n)))
    X = np.linalg.cholesky(cov).T
    beta = np.zeros(n)
    beta[pos] = 1.
    mu = np.dot(X, beta)
    return X, mu, beta

def constraints(X, pos):
    n, p = X.shape
    while True:
        Y = np.random.standard_normal(n)
        con, _, idx, sign = covtest(X, Y, sigma=1)
        if idx == pos and sign == +1:
            initial = Y.copy()
            break
    return con, initial


==> code/misc_plots/figs_lasso.py <==
import itertools
import numpy as np
from scipy.spatial import (voronoi_plot_2d, Voronoi, 
                           ConvexHull, convex_hull_plot_2d)
from scipy.spatial._plotutils import _adjust_bounds
from matplotlib import pyplot
import matplotlib.colors
from selection.affine import constraints, sample_from_constraints
import os
from scipy.stats import norm
from selection.lasso import lasso

figl, figw = 9.5, 9.5
# data point
Y = [1.3,2]

yellow = matplotlib.colors.colorConverter.to_rgb("#f4e918")

def hull_without_points(hull, ax=None):
    """
    modified from scipy.spatial.convex_hull_plot_2d
    """
    if ax is None:
        ax = pyplot.gcf().gca()
        
    if hull.points.shape[1] != 2:
        raise ValueError("Convex hull is not 2-D")

    for simplex in hull.simplices:
        ax.plot(hull.points[simplex,0], hull.points[simplex,1], 'k--')

    _adjust_bounds(ax, hull.points)

    return ax.figure

def angle(x):
    """
    recover angle from a 2 vector
    """
    theta = np.arccos(x[0] / np.linalg.norm(x))
    if x[1] < 0:
        theta = 2 * np.pi - theta
    return theta

def just_hull(W, fill_args={}, label=None, ax=None, ptlabel=None,
              vertices=True, fill=True):
    
    """
    Draw the hull without points
    """
    hull = ConvexHull(W)
    f = hull_without_points(hull, ax=ax)
    a = f.gca()
    a.set_xticks([])
    a.set_yticks([])

    A, b, pairs, angles, perimeter, ai = extract_constraints(hull)
    if fill:
        perimeter_vertices = np.array([v for _, v in perimeter])

        if fill:
            pyplot.fill(perimeter_vertices[:,0], perimeter_vertices[:,1],
                        label=label, **fill_args)
    if vertices:
        pyplot.scatter(perimeter_vertices[:,0],
                       perimeter_vertices[:,1], c=yellow, s=100, label=ptlabel)

    return f, A, b, pairs, angles, perimeter, ai 
    
def extract_constraints(hull):
    """
    given a convex hull, extract

    (A,b) such that

    $$hull = \{x: Ax+b \geq 0 \}$$

    also, return rays of the normal cone associated to each vertex as `pairs`

    """
    A = []
    b = []
    pairs = []
    angles = []

    perimeter = []

    angle_intersection = []

    for simplex1, simplex2 in itertools.combinations(hull.simplices, 2):
        intersect = set(simplex1).intersection(simplex2)

        for p in simplex1:
            perimeter.append((angle(hull.points[p]), list(hull.points[p])))

        for p in simplex2:
            perimeter.append((angle(hull.points[p]), list(hull.points[p])))

        if intersect:
            v1, v2 = hull.points[[simplex1[0], simplex1[1]]]
            diff = v1-v2
            normal1 = np.array([diff[1],-diff[0]])

            # find a point not in the simplex
            i = 0
            while True:
                s = hull.points[i]
                if i not in simplex1:
                    break
                i += 1    
            if np.dot(normal1, s-hull.points[simplex1[0]]) > 0:
                normal1 = -normal1
                
            v1, v2 = hull.points[[simplex2[0], simplex2[1]]]
            diff = v1-v2
            normal2 = np.array([diff[1],-diff[0]])
            
            # find a point not in the simplex
            i = 0
            while True:
                s = hull.points[i]
                if i not in simplex2:
                    break
                i += 1
                
            if np.dot(normal2, s-hull.points[simplex2[0]]) > 0:
                normal2 = -normal2
                
            dual_basis = np.vstack([normal1, normal2])
            angles.extend([angle(normal1), angle(normal2)])
            angle_intersection.append([angle(normal1), angle(normal2), intersect])
            pairs.append((hull.points[list(intersect)[0]], dual_basis))

    for simplex in hull.simplices:
        v1, v2 = hull.points[[simplex[0], simplex[1]]]
        diff = v1-v2
        normal = np.array([diff[1],-diff[0]])
        offset = -np.dot(normal, v1)
        scale = np.linalg.norm(normal)
        if offset < 0:
            scale *= -1
            normal /= scale
            offset /= scale
        A.append(normal)
        b.append(offset)

    # crude rounding
    angles = np.array(angles)
    angles *= 50000
    angles = np.unique(angles.astype(np.int))
    angles = angles / 50000.

    return np.array(A), np.array(b), pairs, angles, sorted(perimeter), angle_intersection

symmetric = True
np.random.seed(10)
W = np.array([(np.cos(a), np.sin(a)) for a in (np.arange(0, np.pi, np.pi/3) + np.random.sample(3) * 0.6)])
if symmetric: 
    W = np.vstack([W,-W])
hull = ConvexHull(W)

def cone_rays(angles, ai, hull, which=None, ax=None, fill_args={},
              plot=True):
   """
   draw the cone rays
   """
   angles = np.sort(angles)
   points = np.array([np.cos(angles), np.sin(angles)]).T
   
   vor = Voronoi(points)
   
   if vor.points.shape[1] != 2:
       raise ValueError("Voronoi diagram is not 2-D")

   if ax is None:
       ax = pyplot.gca()

   rays = np.array([(np.cos(_angle), np.sin(_angle)) for _angle in angles])
   for i in range(rays.shape[0]):
       rays[i] /= np.linalg.norm(rays[i])
   
   if plot:
       for ray in rays:
           ax.plot([0,100*ray[0]],[0,100*ray[1]], 'k--')
   
   if which is not None:
       if which < rays.shape[0]-1:
           active_rays = [100*rays[which], 100*rays[which+1]]    
       else:
           active_rays = [100*rays[0], 100*rays[-1]]
       poly = np.vstack([active_rays[0], np.zeros(2), active_rays[1], 100*(active_rays[0]+active_rays[1])])
       dual_rays = np.linalg.pinv(np.array(active_rays))
       angle1 = angle(dual_rays[:,0])
       angle2 = angle(dual_rays[:,1])

   else:
       poly = None
       active_rays = None
       dual_rays = None

   _adjust_bounds(ax, vor.points)
   
   ax.set_xticks([])
   ax.set_yticks([])
   return ax, poly, dual_rays, np.array(active_rays)

def all_dual_rays(W):

   f, A, b, pairs, angles, perimeter, ai = just_hull(W)
    
   angles = np.sort(angles)
   points = np.array([np.cos(angles), np.sin(angles)]).T
   
   vor = Voronoi(points)
   if vor.points.shape[1] != 2:
       raise ValueError("Voronoi diagram is not 2-D")

   rays = np.array([(np.cos(_angle), np.sin(_angle)) for _angle in angles])
   for i in range(rays.shape[0]):
       rays[i] /= np.linalg.norm(rays[i])

   active_rays = []
   dual_rays = []
   for i in range(rays.shape[0]):
       if i < rays.shape[0] - 1:
           active_rays.append(np.array([rays[i], rays[i+1]]))
       else:
           active_rays.append(np.array([rays[0], rays[-1]]))
       dual_rays.append(np.linalg.pinv(active_rays[-1]))
   return angles, active_rays, dual_rays, rays, A, b

angles, _, Dual, rays, A, b = all_dual_rays(W)
signs = np.array([np.sign(np.dot(d.T, Y)) for d in Dual])

# this part finds hyperplanes that can be used to form design 
# X for LASSO.

# there is no guarantee that the [0,2,3] will work for other (Y,W)
# it was done by inspection here

A /= b[:,None]
X = -A[[0,2,3]].T

region = np.argmax(signs.sum(1))

def hull_with_rays(W, fill=True, fill_args={}, label=None, ax=None,
                    Y=None, vertices=True, which=region):
    f, A, b, pairs, angles, perimeter, ai = just_hull(W,
                                                      fill=fill,
                                                      label=label,
                                                      ax=ax,
                                                      fill_args=fill_args,
                                                      vertices=vertices)
    

    ax, poly, constraint, rays = cone_rays(angles, ai, hull, which, ax=ax, plot=False, fill_args=fill_args)    

    if Y is not None:
        L = lasso(Y, X, lam=1.)
        L.fit(min_its=200, tol=1.e-14)
        representation = L.constraints
        eta = L._XEinv[1]

    vtx_idx = np.argmax(np.dot(hull.points, Y))
    vtx = hull.points[vtx_idx]

    for i in range(len(pairs)):
        v, D = pairs[i]
        ax.plot([v[0],v[0]+10000*D[0,0]],[v[1],v[1]+10000*D[0,1]], 'k--')
        ax.plot([v[0],v[0]+10000*D[1,0]],[v[1],v[1]+10000*D[1,1]], 'k--')
    
    ax.set_xlim(3*np.array(ax.get_xlim()))
    ax.set_ylim(3*np.array(ax.get_ylim()))
    legend_args = {'scatterpoints':1, 'fontsize':25, 'loc':'lower left'}
    ax.legend(**legend_args)

    for i in range(3):
        ax.arrow(0,0,X[0,i]/3.,X[1,i]/3., linewidth=3, head_width=0.02, fc='k')

    Vp, V, Vm = representation.bounds(eta, Y)[:3]

    Yperp = Y - (np.dot(eta, Y) / 
                 np.linalg.norm(eta)**2 * eta)

    if Vm == np.inf:
        Vm = 10000

    slice_points = np.array([(Yperp + Vp*eta /  
                              np.linalg.norm(eta)**2),
                             (Yperp + Vm*eta /  
                              np.linalg.norm(eta)**2)])


    ax.legend(**legend_args)

    ax.text(0.01,0.48, r'$X_3$', fontsize=25)
    ax.text(0.39,0.15, r'$X_1$', fontsize=25)
    ax.text(-0.57,-0.30, r'$X_2$', fontsize=25)

    f.savefig('fig_lasso3.pdf')
    f.savefig('fig_lasso3.png')

    ax.fill(poly[:,0] + vtx[0], poly[:,1] + vtx[1], label=r'$\{1,3\}$ selected', **fill_args)
    ax.fill(-poly[:,0] - vtx[0], -poly[:,1] - vtx[1], **fill_args)

    f.savefig('fig_lasso0.pdf')
    f.savefig('fig_lasso0.png')
    ax.text(1.4,2.1, r'$Y$', fontsize=25)
    ax.add_patch(pyplot.Circle(Y, radius=.08, facecolor='k'))
    f.savefig('fig_lasso1.pdf')
    f.savefig('fig_lasso1.png')

    ax.plot(slice_points[:,0] - 0*V, slice_points[:,1] - 0*V, '-', c='k', linewidth=4)
    ax.plot([Y[0]]*2, [Y[1]]*2, c='k')
    f.savefig('fig_lasso2.pdf')
    f.savefig('fig_lasso2.png')

    return f, A, b, pairs, angles, perimeter 

f = pyplot.figure(figsize=(figl,figw))
f.clf()
ax = f.gca()
polytope_with_cones = hull_with_rays(W, 
                                     fill_args=( 
                                     {'facecolor':yellow, 'alpha':0.8}), 
                                     ax=f.gca(),
                                     label=r'$K$',
                                     fill=False,
                                     vertices=False,
                                     Y=Y)[0]




==> code/misc_plots/figs_onesparse.py <==
import itertools
import numpy as np
from scipy.spatial import (voronoi_plot_2d, Voronoi, 
                           ConvexHull, convex_hull_plot_2d)
from scipy.spatial._plotutils import _adjust_bounds
from matplotlib import pyplot
from selection.affine import constraints, sample_from_constraints
import os
from scipy.stats import norm

figl, figw = 9.5, 9.5
# data point
Y = [-.45, .85]

def hull_without_points(hull, ax=None):
    """
    modified from scipy.spatial.convex_hull_plot_2d
    """
    if ax is None:
        ax = pyplot.gcf().gca()
        
    if hull.points.shape[1] != 2:
        raise ValueError("Convex hull is not 2-D")

    for simplex in hull.simplices:
        ax.plot(hull.points[simplex,0], hull.points[simplex,1], 'k-')

    _adjust_bounds(ax, hull.points)

    return ax.figure

def angle(x):
    """
    recover angle from a 2 vector
    """
    theta = np.arccos(x[0] / np.linalg.norm(x))
    if x[1] < 0:
        theta = 2 * np.pi - theta
    return theta

def just_hull(W, fill=True, fill_args={}, label=None, ax=None, ptlabel=None):
    
    """
    Draw the hull without points
    """
    hull = ConvexHull(W)
    f = hull_without_points(hull, ax=ax)
    a = f.gca()
    a.set_xticks([])
    a.set_yticks([])

    A, b, pairs, angles, perimeter, ai = extract_constraints(hull)
    if fill:
        perimeter_vertices = np.array([v for _, v in perimeter])

        pyplot.scatter(perimeter_vertices[:,0],
                       perimeter_vertices[:,1], c='gray', s=100, label=ptlabel)
        pyplot.fill(perimeter_vertices[:,0], perimeter_vertices[:,1],
                    label=label, **fill_args)
    a.scatter(0,0, marker='+', c='k', s=50)
    return f, A, b, pairs, angles, perimeter, ai 
    
def extract_constraints(hull):
    """
    given a convex hull, extract

    (A,b) such that

    $$hull = \{x: Ax+b \geq 0 \}$$

    also, return rays of the normal cone associated to each vertex as `pairs`

    """
    A = []
    b = []
    pairs = []
    angles = []

    perimeter = []

    angle_intersection = []

    for simplex1, simplex2 in itertools.combinations(hull.simplices, 2):
        intersect = set(simplex1).intersection(simplex2)

        for p in simplex1:
            perimeter.append((angle(hull.points[p]), list(hull.points[p])))

        for p in simplex2:
            perimeter.append((angle(hull.points[p]), list(hull.points[p])))

        if intersect:
            v1, v2 = hull.points[[simplex1[0], simplex1[1]]]
            diff = v1-v2
            normal1 = np.array([diff[1],-diff[0]])

            # find a point not in the simplex
            i = 0
            while True:
                s = hull.points[i]
                if i not in simplex1:
                    break
                i += 1    
            if np.dot(normal1, s-hull.points[simplex1[0]]) > 0:
                normal1 = -normal1
                
            v1, v2 = hull.points[[simplex2[0], simplex2[1]]]
            diff = v1-v2
            normal2 = np.array([diff[1],-diff[0]])
            
            # find a point not in the simplex
            i = 0
            while True:
                s = hull.points[i]
                if i not in simplex2:
                    break
                i += 1
                
            if np.dot(normal2, s-hull.points[simplex2[0]]) > 0:
                normal2 = -normal2
                
            dual_basis = np.vstack([normal1, normal2])
            angles.extend([angle(normal1), angle(normal2)])
            angle_intersection.append([angle(normal1), angle(normal2), intersect])
            pairs.append((hull.points[list(intersect)[0]], dual_basis))

    for simplex in hull.simplices:
        v1, v2 = hull.points[[simplex[0], simplex[1]]]
        diff = v1-v2
        normal = np.array([diff[1],-diff[0]])
        offset = -np.dot(normal, v1)
        scale = np.linalg.norm(normal)
        if offset < 0:
            scale *= -1
            normal /= scale
            offset /= scale
        A.append(normal)
        b.append(offset)

    # crude rounding
    angles = np.array(angles)
    angles *= 50000
    angles = np.unique(angles.astype(np.int))
    angles = angles / 50000.

    return np.array(A), np.array(b), pairs, angles, sorted(perimeter), angle_intersection

symmetric = False
np.random.seed(10)
W = np.array([(np.cos(a), np.sin(a)) for a in sorted([0.4,3.3,4.0, 5.1])])
if symmetric: 
    W = np.vstack([W,-W])
hull = ConvexHull(W)
f, A, b, pairs, angles, perimeter, ai = just_hull(W, 
                                                  fill_args={'facecolor':'gray', 'alpha':0.2}, 
                                                  label=r'$K$')

def cone_rays(angles, ai, hull, which=None, ax=None, fill_args={},
              plot=True):
   """

   Plot the given Voronoi diagram in 2-D based on a set of directions

   Parameters
   ----------
   vor : scipy.spatial.Voronoi instance
       Diagram to plot
   ax : matplotlib.axes.Axes instance, optional
       Axes to plot on

   Returns
   -------
   fig : matplotlib.figure.Figure instance
       Figure for the plot

   See Also
   --------
   Voronoi

   Notes
   -----
   Requires Matplotlib.

   """
   angles = np.sort(angles)
   points = np.array([np.cos(angles), np.sin(angles)]).T
   
   vor = Voronoi(points)
   
   if vor.points.shape[1] != 2:
       raise ValueError("Voronoi diagram is not 2-D")

   if ax is None:
       ax = pyplot.gca()

   rays = np.array([(np.cos(_angle), np.sin(_angle)) for _angle in angles])
   for i in range(rays.shape[0]):
       rays[i] /= np.linalg.norm(rays[i])
   rays *= 100
   
   if plot:
       for ray in rays:
           ax.plot([0,ray[0]],[0,ray[1]], 'k--')
   
   if which is not None:
       if which < rays.shape[0]-1:
           active_rays = [rays[which], rays[which+1]]    
       else:
           active_rays = [rays[0], rays[-1]]
       poly = np.vstack([active_rays[0], np.zeros(2), active_rays[1], 100*(active_rays[0]+active_rays[1])])
       dual_rays = np.linalg.pinv(np.array(active_rays))
       angle1 = angle(dual_rays[:,0])
       angle2 = angle(dual_rays[:,1])

   else:
       poly = None
       active_rays = None
       dual_rays = None

   _adjust_bounds(ax, vor.points)
   
   ax.set_xticks([])
   ax.set_yticks([])
   return ax, poly, dual_rays, np.array(active_rays)

def all_dual_rays(W):

   f, A, b, pairs, angles, perimeter, ai = just_hull(W)
    
   angles = np.sort(angles)
   points = np.array([np.cos(angles), np.sin(angles)]).T
   
   vor = Voronoi(points)
   if vor.points.shape[1] != 2:
       raise ValueError("Voronoi diagram is not 2-D")

   rays = np.array([(np.cos(_angle), np.sin(_angle)) for _angle in angles])
   for i in range(rays.shape[0]):
       rays[i] /= np.linalg.norm(rays[i])
   rays  *= 100

   active_rays = []
   dual_rays = []
   for i in range(rays.shape[0]):
       if i < rays.shape[0] - 1:
           active_rays.append(np.array([rays[i], rays[i+1]]))
       else:
           active_rays.append(np.array([rays[0], rays[-1]]))
       dual_rays.append(np.linalg.pinv(active_rays[-1]))
   return angles, active_rays, dual_rays, rays

angles, A, D = all_dual_rays(W)[:3]
signs = np.array([np.sign(np.dot(d.T, Y)) for d in D])
region = np.argmax(signs.sum(1))

def cone_with_slice(angles, ai, hull, which, fill_args={}, ax=None, label=None,
                    suffix='', 
                    Y=None):

    ax, poly, constraint, rays = cone_rays(angles, ai, hull, which, ax=ax, fill_args=fill_args)
    eta_idx = np.argmax(np.dot(hull.points, Y))
    eta = 40 * hull.points[eta_idx]

    representation = constraints(-constraint.T, np.zeros(2))

    if Y is None:
        Y = sample_from_constraints(representation)

    ax.fill(poly[:,0], poly[:,1], label=r'$A_{(M,H_0)}$', **fill_args)
    if symmetric:
        ax.fill(-poly[:,0], -poly[:,1], **fill_args)

    legend_args = {'scatterpoints':1, 'fontsize':30, 'loc':'lower left'}
    ax.legend(**legend_args)
    ax.figure.savefig('fig_onesparse1.png', dpi=300)

    ax.scatter(Y[0], Y[1], c='k', s=150, label=label)

    Vp, _, Vm = representation.bounds(eta, Y)[:3]

    Yperp = Y - (np.dot(eta, Y) / 
                 np.linalg.norm(eta)**2 * eta)

    if Vm == np.inf:
        Vm = 10000

    width_points = np.array([(Yperp + Vp*eta /  
                              np.linalg.norm(eta)**2),
                             (Yperp + Vm*eta /  
                              np.linalg.norm(eta)**2)])

    ax.plot(width_points[:,0], width_points[:,1], '-', c='k', linewidth=4)
    legend_args = {'scatterpoints':1, 'fontsize':30, 'loc':'lower left'}
    ax.legend(**legend_args)
    ax.figure.savefig('fig_onesparse2.png', dpi=300)

    return ax, poly, constraint, rays

f = pyplot.figure(figsize=(figl,figw))
ax = f.gca()
ax = cone_with_slice(angles,
                     ai, 
                     hull,
                     region,
                     ax=ax,
                     label=r'$y$',
                     Y=Y,
                     fill_args=\
                  {'facecolor':'gray', 'alpha':0.2})[0]
restriction = ax.figure
restriction.savefig('cone_with_slice.png')


==> code/misc_plots/fisherInfo.r <==

cut.vals <- seq(-6,6,.1)

tail.prob <- EY <- VarY <- NULL
i <- 40
for(i in 1:length(cut.vals)) {
    cut <- cut.vals[i]
    tail.prob[i] <- integrate(dnorm,cut,Inf)$value
    EY[i] <- integrate(function(y) y*dnorm(y)/tail.prob[i],cut,Inf)$value
    VarY[i] <- integrate(function(y) (y-EY[i])^2*dnorm(y)/tail.prob[i],cut,Inf)$value
}

def.par <- par(no.readonly=TRUE)

pdf("informationUnivar.pdf",height=4,width=4)
par(mar=c(4.1,4.1,3.1,1.1))
plot(3-cut.vals,VarY,type="l",xlab=expression(mu),
     ylab="Information",
     main="Leftover Fisher Information",
     yaxt="n")
axis(2,c(0,.5,1))
dev.off()

pdf("informationBivar.pdf",height=4,width=4)
par(mar=c(4.1,4.1,3.1,1.1))
plot(3-cut.vals,1+VarY,type="l",ylim=c(0,2),
     xlab=expression(mu),
     ylab="Information",
     main="Leftover Fisher Information",
     yaxt="n")
axis(2,0:2)
abline(1,0,lty=2)
legend("bottomleft",legend=c("Data Splitting","Data Carving"),lty=2:1,bty="n")
dev.off()


pdf("information.pdf",height=4,width=7)
layout(matrix(c(1,1,2,3),2,2,byrow=TRUE),heights=c(1,7))
#par(mfrow=c(1,2),mar=c(2.1,3.1,3.1,0.1))
par(mar = c(0,0,0,0))
plot(0:1,0:1,type="n",xaxt="n",yaxt="n",ann = F, bty = 'n')
text(.5,.5,"Leftover Information",cex=1.5)
par(mar = c(4.1,4.1,3.1,0.1))
plot(3-cut.vals,VarY,type="l",xlab=expression(mu),ylab="Fisher Information",
     main=expression(paste(N(mu,1),"1{Y>3}")),
     yaxt="n")
axis(2,c(0,.5,1))
par(mar=c(4.1,3.1,3.1,1.1))
plot(3-cut.vals,1+VarY,type="l",ylim=c(0,2),
     xlab=expression(mu),ylab="Fisher Information",
     main=expression(paste(N(mu*1[2],I[2])*1,group("{",Y[1]>3,"}"))),
     yaxt="n")
axis(2,0:2)
abline(1,0,lty=2)
legend("bottomleft",legend=c("Sample Splitting","Sample Carving"),lty=2:1,bty="n")
dev.off()


rt.ar <- function() arrows(.95,.5,1,.5,.1)
lt.ar <- function() arrows(.05,.5,0,.5,.1)
up.ar <- function() arrows(.5,.9,.5,1,.1)
dn.ar <- function() arrows(.5,.05*14/8.5,.5,0,.1)
num <- function(n)
    text(0,.9,
         paste(n,
               c(". Draw ",". Describe ")[n %% 2 + 1],
               ifelse(n>1,n-1,"a scene"),
               sep=""),
         pos=4)

panel <- function(n) {
    plot(0:1,0:1,type="n",xaxt="n",yaxt="n",ann = F)
    num(n)
    if(n < 10) {
        if(n %% 4 == 1) rt.ar()
        if(n %% 2 == 0) dn.ar()
        if(n %% 4 == 3) lt.ar()
    }
}


pdf("pictionary.pdf",height=14,width=8.5)
layout(matrix(
       c(1,2,
         4,3,
         5,6,
         8,7,
         9,10),5,byrow=TRUE))
op <- par(mar=c(0,0,0,0))
for(n in 1:10) panel(n)
dev.off()


==> code/misc_plots/full_data.py <==
import numpy as np
from scipy.stats import norm as ndist
from statsmodels.distributions import ECDF
from selection.covtest import covtest, reduced_covtest
from selection.affine import constraints, sample_from_constraints
from selection.discrete_family import discrete_family
import matplotlib.pyplot as plt

from constants import parameters, constraints

def simulation(n, snr, pos, rho=0.25, nsim=5000, sigma=1.5):

    # Design, mean vector and parameter vector

    X, mu, beta = parameters(n, rho, pos)

    Pcov = []
    Pexact = []
    Pu = []
    Pr = []
    Pfixed = []
    Pmax = []
    hypotheses = []
    
    
    # Set seed

    np.random.seed(0)

    # Max test

    max_stat = np.fabs(np.dot(X.T, np.random.standard_normal((n, 10000)))).max(0) * sigma
    max_fam = discrete_family(max_stat, np.ones(max_stat.shape))
    max_fam.theta = 0

    for i in range(nsim):
        Y = (snr * mu + np.random.standard_normal(n)) * sigma
        Z = np.dot(X.T, Y)

        # did this find the correct position and sign?
        correct = np.all(np.less_equal(np.fabs(Z), Z[pos]))
        hypotheses.append(correct)

        Pcov.append(covtest(X, Y, sigma=sigma, exact=False)[1])
        Pexact.append(covtest(X, Y, sigma=sigma, exact=True)[1])
        Pfixed.append(2 * ndist.sf(np.fabs(np.dot(X.T, Y))[pos] / sigma))
        Pu.append(reduced_covtest(X, Y, burnin=500, ndraw=5000)[1])
        Pr.append(reduced_covtest(X, Y, burnin=500, ndraw=5000, sigma=sigma)[1])
        p = max_fam.ccdf(0, np.fabs(np.dot(X.T, Y)).max())
        Pmax.append(p)

    Ugrid = np.linspace(0,1,101)

    Pcov = np.array(Pcov)
    Pexact = np.array(Pexact)
    Pu = np.array(Pu)
    Pr = np.array(Pr)
    Pfixed = np.array(Pfixed)
    Pmax = np.array(Pmax)

    # plot of marginal distribution of p-values

    fig1 = plt.figure(figsize=(8,8))
    ax1 = fig1.gca()
    ax1.plot(Ugrid, ECDF(Pcov)(Ugrid), label='Full (exact)', c='red', linewidth=5, alpha=0.5)
    ax1.plot(Ugrid, ECDF(Pexact)(Ugrid), label='Full (asymptotic)', c='k', linewidth=5, alpha=0.5)
    ax1.plot(Ugrid, ECDF(Pmax)(Ugrid), label='Max test', c='cyan', linewidth=5, alpha=0.5)
    ax1.plot(Ugrid, ECDF(Pu)(Ugrid), label=r'Selected 1-sparse, $\sigma$ unknown', c='blue', linewidth=5, alpha=0.5)
    ax1.plot(Ugrid, ECDF(Pr)(Ugrid), label=r'Selected 1-sparse, $\sigma$ known', c='green', linewidth=5, alpha=0.5)
    ax1.plot(Ugrid, ECDF(Pfixed)(Ugrid), label=r'Fixed 1-sparse, $\sigma$ known', c='yellow', linewidth=5, alpha=0.5)
    ax1.set_xlabel('P-value, $p$', fontsize=20)
    ax1.set_ylabel('ECDF($p$)', fontsize=20)
    ax1.plot([0.05,0.05],[0,1], 'k--')
    ax1.legend(loc='lower right')
    
    # conditional distribution of p-values
    # conditioned on selection choosing correct position and sign

    fig2 = plt.figure(figsize=(8,8))
    hypotheses = np.array(hypotheses, np.bool)
    ax2 = fig2.gca()
    ax2.plot(Ugrid, ECDF(Pcov[hypotheses])(Ugrid), label='Full (exact)', c='red', linewidth=5, alpha=0.5)
    ax2.plot(Ugrid, ECDF(Pexact[hypotheses])(Ugrid), label='Full (asymptotic)', c='k', linewidth=5, alpha=0.5)
    ax2.plot(Ugrid, ECDF(Pu[hypotheses])(Ugrid), label=r'Selected 1-sparse, $\sigma$ unknown', c='blue', linewidth=5, alpha=0.5)
    ax2.plot(Ugrid, ECDF(Pr[hypotheses])(Ugrid), label=r'Selected 1-sparse, $\sigma$ known', c='green', linewidth=5, alpha=0.5)
    ax2.set_xlabel('P-value, $p$', fontsize=20)
    ax2.set_ylabel('ECDF($p$)', fontsize=20)
    ax2.plot([0.05,0.05],[0,1], 'k--')
    ax2.legend(loc='lower right')

    dbn1 = {}
    dbn1['exact'] = Pexact
    dbn1['covtest'] = Pcov
    dbn1['unknown'] = Pu
    dbn1['known'] = Pr
    dbn1['fixed'] = Pfixed
    dbn1['max'] = Pmax
    dbn1['hypotheses'] = hypotheses

    return fig1, fig2, dbn1

def power(n, snr, pos, rho=0.25,
          muval = np.linspace(0,5,51)):

    X, mu, beta = parameters(n, rho, pos)

    # form the correct constraints

    con, initial = constraints(X, pos)

    Z_selection = sample_from_constraints(con, initial, ndraw=4000000, burnin=100000)
    S0 = np.dot(X.T, Z_selection.T).T
    W0 = np.ones(S0.shape[0])
    dfam0 = discrete_family(S0[:,pos], W0)

    one_sided_acceptance_region = dfam0.one_sided_acceptance(0)
    def one_sided_power(mu):
        L, U = one_sided_acceptance_region
        return 1 - (dfam0.cdf(mu,U) - dfam0.cdf(mu, L))

    power_fig = plt.figure(figsize=(8,8))
    power_ax = power_fig.gca()
    power_ax.set_ylabel('Power', fontsize=20)
    power_ax.legend(loc='lower right')
    power_ax.set_xlabel('Effect size $\mu$', fontsize=20)
    full_power = np.array([one_sided_power(m) for m in muval])
    print full_power
    power_ax.plot(muval, full_power, label='Reduced model UMPU', linewidth=7, alpha=0.5)
    power_ax.legend(loc='lower right')
    power_ax.set_xlim([0,5])
    power_ax.plot([snr,snr],[0,1], 'k--')
    print one_sided_power(snr)
    return power_fig, {'full':full_power}

def main():

    power_fig = power(20, 3., 3)[0]
    power_fig.savefig('full_data_power.pdf')

    fig1, fig2, dbn1 = simulation(20, 3., 3, nsim=1000)
    fig1.savefig('reduced_1sparse_20.pdf')
    fig2.savefig('reduced_1sparse_20_cond.pdf')
    np.savez('pval_20.npz', **dbn1)

    fig1, fig2, dbn1 = simulation(100, 3., 3, nsim=1000)
    fig1.savefig('reduced_1sparse_100.pdf')
    fig2.savefig('reduced_1sparse_100_cond.pdf')
    np.savez('pval_100.npz', **dbn1)

if __name__ == "__main__":
    main()


==> code/misc_plots/sample_splitting.py <==
import numpy as np
from scipy.stats import norm as ndist
from statsmodels.distributions import ECDF
from selection.covtest import covtest, reduced_covtest
from selection.affine import constraints, sample_from_constraints
from selection.discrete_family import discrete_family
import matplotlib.pyplot as plt

from constants import parameters, constraints
from full_data import power as power_full

def simulation(n, snr, pos, rho=0.25, ndraw=5000, burnin=1000):

    X, mu, beta = parameters(n, rho, pos)
    con, initial = constraints(X, pos)

    con.mean = snr * mu / np.sqrt(2)
    Z_selection = sample_from_constraints(con, initial, ndraw=ndraw, burnin=burnin)
    Z_inference_pos = np.random.standard_normal(Z_selection.shape[0]) + snr / np.sqrt(2)
    return (np.dot(X.T, Z_selection.T)[pos] + Z_inference_pos) / np.sqrt(2)

def power_onesided(n, snr, pos, rho=0.25, ndraw=10000,
                   muval = np.linspace(0,5,51), burnin=1000):

    S0 = simulation(n, 0, pos, rho=rho, ndraw=ndraw, burnin=burnin)
    W0 = np.ones(S0.shape)
    dfam0 = discrete_family(S0, W0)

    cutoff = dfam0.one_sided_acceptance(0, alternative='greater')[1]

    def UMPU_power_onesided(mu):
        return dfam0.ccdf(mu, cutoff)

    def sample_split_onesided(mu, alpha=0.05):
        cutoff = ndist.ppf(1 - alpha)
        if np.any(mu < 0):
            raise ValueError('mu is negative: in null hypothesis')
        power = 1 - ndist.cdf(cutoff - mu / np.sqrt(2))
        return np.squeeze(power)

    power_fig = plt.figure(figsize=(8,8))
    P_split = np.array(sample_split_onesided(muval))
    plt.plot(muval, P_split, label='Sample splitting', c='red', linewidth=5, alpha=0.5)
    power_ax = power_fig.gca()
    power_ax.set_ylabel('Power', fontsize=20)
    power_ax.legend(loc='lower right')
    power_ax.set_xlabel('Effect size $\mu$', fontsize=20)
    P_UMPU = np.array([UMPU_power_onesided(m) for m in muval])
    power_ax.plot(muval, P_UMPU, label=r'Selected using $i^*(Z_S)$', linewidth=5, alpha=0.5)
    P_full = power_full(n, snr, pos, rho=rho, muval=muval)[1]['full']
    power_ax.plot(muval, P_full, label=r'Selected using $i^*(Z)$', color='blue', linewidth=5, alpha=0.5)
    print UMPU_power_onesided(snr)
    power_ax.legend(loc='lower right')
    power_ax.set_xlim([0,5])
    power_ax.plot([snr,snr], [0,1], 'k--')
    return power_fig, {'umpu':P_UMPU, 'split':P_split}

def marginal(n, snr, pos, rho=0.25, ndraw=5000,
             burnin=1000, nsim=5000, sigma=1.):

    X, mu, beta = parameters(n, rho, pos)

    Psplit = []
    Pselect = []
    hypotheses = []


    for _ in range(nsim):
        Y_select = (snr * mu / np.sqrt(2) + np.random.standard_normal(n)) * sigma
        con, _, select_pos, sign = covtest(X, Y_select, sigma=sigma, exact=True)

        cond_ncp = snr * np.dot(X.T[select_pos], mu) / np.sqrt(2) * sign

        correct = (sign == +1) and (pos == select_pos)
        hypotheses.append(correct)
        Y_null = sample_from_constraints(con, Y_select, ndraw=ndraw, burnin=burnin)
        Z_null = (np.dot(X.T[select_pos], Y_null.T) + sigma * np.random.standard_normal(ndraw)) / np.sqrt(2)
        Z_inference = sigma * (cond_ncp + np.random.standard_normal())
        Z_observed = (np.dot(X.T[select_pos], Y_select) * sign + Z_inference) / np.sqrt(2)
        dfam = discrete_family(Z_null, np.ones(Z_null.shape))
        Pselect.append(dfam.ccdf(0, Z_observed))
        if sign == +1:
            Psplit.append(ndist.sf(Z_inference / sigma))
        else:
            Psplit.append(ndist.cdf(Z_inference / sigma))

    Ugrid = np.linspace(0,1,101)

    Psplit = np.array(Psplit)
    Pselect = np.array(Pselect)
    hypotheses = np.array(hypotheses, np.bool)

    # plot of marginal distribution of p-values

    fig1 = plt.figure(figsize=(8,8))
    ax1 = fig1.gca()
    ax1.plot(Ugrid, ECDF(Psplit)(Ugrid), label='Sample splitting', c='red', linewidth=5, alpha=0.5)
    ax1.plot(Ugrid, ECDF(Pselect)(Ugrid), label='Selected using $i^*(Z_S)$', c='blue', linewidth=5, alpha=0.5)
    ax1.set_xlabel('P-value, $p$', fontsize=20)
    ax1.set_ylabel('ECDF($p$)', fontsize=20)
    ax1.plot([0.05,0.05],[0,1], 'k--')
    ax1.legend(loc='lower right')
    
    # conditional distribution of p-values
    # conditioned on selection choosing correct position and sign

    fig2 = plt.figure(figsize=(8,8))
    ax2 = fig2.gca()
    ax2.plot(Ugrid, ECDF(Psplit[hypotheses])(Ugrid), label='Sample splitting', c='red', linewidth=5, alpha=0.5)
    ax2.plot(Ugrid, ECDF(Pselect[hypotheses])(Ugrid), label='Selected using $i^*(Z_S)$', c='blue', linewidth=5, alpha=0.5)
    ax2.set_xlabel('P-value, $p$', fontsize=20)
    ax2.set_ylabel('ECDF($p$)', fontsize=20)
    ax2.plot([0.05,0.05],[0,1], 'k--')
    ax2.legend(loc='lower right')

    dbn1 = {}
    dbn1['split'] = Psplit
    dbn1['select'] = Pselect
    dbn1['hypotheses'] = hypotheses

    return fig1, fig2, dbn1

# # ## Selection intervals
# # 
# # To create the selection intervals, it helps to have data sampled near our observation.
# # We will store these, then form two intervals one based on data to the left, the other
# # on data to the right. In this simple example, we just average the endpoints based on where
# # the observation falls into the interval. A better way would be to pool the sufficient statistics
# # and use importance weights.

# # In[ ]:

# S = {}
# dfam = {}
# for i in range(7):
#     S[i] = sample(i, ndraw=100000)
#     W = np.ones(S[i].shape)
#     dfam[i] = discrete_family(S[i], W)
#     dfam[i].theta = 0


# # In[ ]:

# [dfam0.interval(3, randomize=False) for _ in range(4)]


# # In[ ]:

# Zvals = np.linspace(0,6,101)
# UMPU_intervals = []
# twotailed_intervals = []
# for z in Zvals:
#     z1, z2 = np.floor(z), np.ceil(z)
#     # weight for convex combination
#     w = (z - z1)
    
#     u1, l1 = dfam[z1].interval(z, randomize=True, auxVar=0.5)
#     u2, l2 = dfam[z2].interval(z, randomize=True, auxVar=0.5)
#     u1, l1 = u1 + z1, l1 + z1
#     u2, l2 = u2 + z2, l2 + z2
#     u, l = ((1-w)*u1+w*u2), ((1-w)*l1+w*l2)
#     UMPU_intervals.append((u,l))
    
#     u1, l1 = dfam[z1].equal_tailed_interval(z, auxVar=0.5)
#     u2, l2 = dfam[z2].equal_tailed_interval(z, auxVar=0.5)
#     u1, l1 = u1 + z1, l1 + z1
#     u2, l2 = u2 + z2, l2 + z2
#     u, l = ((1-w)*u1+w*u2), ((1-w)*l1+w*l2)
#     twotailed_intervals.append((u,l))


# # In[ ]:

# from scipy.stats import norm as ndist

# UMPU_intervals = np.array(UMPU_intervals)
# twotailed_intervals = np.array(twotailed_intervals)
# interval_fig = plt.figure(figsize=(8,8))
# interval_ax = interval_fig.gca()
# interval_ax.plot(Zvals, UMPU_intervals[:,0], c="green", linewidth=3, label='Reduced model UMAU')
# interval_ax.plot(Zvals, UMPU_intervals[:,1], c='green', linewidth=3)
# interval_ax.plot(Zvals, twotailed_intervals[:,0], c="purple", linewidth=3, label='Reduced model equal-tailed')
# interval_ax.plot(Zvals, twotailed_intervals[:,1], c='purple', linewidth=3)

# interval_ax.plot(Zvals, Zvals - ndist.ppf(0.975) * np.sqrt(2), c='red', linewidth=3, label='Sample splitting')
# interval_ax.plot(Zvals, Zvals + ndist.ppf(0.975) * np.sqrt(2), c='red', linewidth=3)
# interval_ax.plot(Zvals, Zvals - ndist.ppf(0.975), '--', c='blue', linewidth=1, label='Nominal')
# interval_ax.plot(Zvals, Zvals + ndist.ppf(0.975), '--', c='blue', linewidth=1)
# interval_ax.set_xlabel(r'Observed statistic: $T_{i^*}$ for reduced, $\sqrt{2} \cdot T_{i^*,2}$ for splitting)', fontsize=20)
# interval_ax.legend(loc='upper left')
# interval_ax.plot([np.sqrt(2*np.log(n))]*2,[-6,10], 'k--')
# interval_fig.savefig('sample_splitting_intervals.pdf')



def main():

    fig1, fig2, dbn = marginal(20, 3., 3, nsim=1000)
    full = np.load('pval_20.npz')
    Ugrid = np.linspace(0,1,101)

    ax1 = fig1.gca()
    ax1.plot(Ugrid, ECDF(full['known'])(Ugrid), label=r'Selected using $i^*(Z)$', c='green', linewidth=5, alpha=0.5)
    ax1.legend(loc='lower right')

    ax2 = fig2.gca()
    ax2.plot(Ugrid, ECDF(full['known'][full['hypotheses']])(Ugrid), label=r'Selected using $i^*(Z)$', c='green', linewidth=5, alpha=0.5)
    ax2.legend(loc='lower right')

    fig1.savefig('splitting_marginal_1sparse.pdf')
    fig2.savefig('splitting_conditional_1sparse.pdf')

    #power_one = power_onesided(20, 3., 3, ndraw=4000000, burnin=100000)[0]
    #power_one.savefig('splitting_onesided_power.pdf')

if __name__ == '__main__':
    main()

# # ## Data for illustrative purposes
# # 
# # At an effect size of 3, sample splitting has power roughly 60% of rejecting (conditonal on the first position)
# # being largest. Let's sample some data from this distribution to use as illustration.

# # In[ ]:

# np.random.seed(10)
# con.mean = np.zeros(n+1)
# snr = 3
# con.mean = snr * mu_vec / np.sqrt(2)
# data_selection = sample_from_constraints(con, initial, ndraw=80000, burnin=5000)[-1]
# data_inference = np.dot(X.T, np.random.standard_normal(n)) + snr * np.dot(X.T, mu_vec) / np.sqrt(2)
# data_fig = plt.figure(figsize=(8,8))
# data_ax = data_fig.gca()
# data_ax.scatter(np.arange(n), data_inference, c='b', marker='o', s=100)
# data_ax.scatter(np.arange(n), data_selection, c='r', marker='+', s=100)
# data_ax.plot(np.arange(n), data_inference, c='b', label=r'Inference: $Z_I$', alpha=0.5, linewidth=3)
# data_ax.plot(np.arange(n), data_selection, c='r', label=r'Selection: $Z_S$', alpha=0.5, linewidth=3)
# data_ax.set_xlim([-0.5,20.5])
# data_ax.legend(fontsize=20)
# data_ax.set_xticks([4,9,14,19])
# data_ax.set_xticklabels([5,10,15,20], fontsize=20)
# data_ax.set_xlabel('Index', fontsize=20)
# data_ax.set_ylabel('Observed data', fontsize=20)
# data_ax.plot([3,3],[-3,5], 'k--')
# data_ax.set_ylim([-3,4])
# data_fig.savefig('data_instance.pdf')


# # In[ ]:

# get_ipython().magic(u'load_ext rmagic')
# get_ipython().magic(u'R -i X,data_selection,data_inference')


# # In[ ]:

# print np.linalg.norm(X[:,3])


# # In[ ]:

# get_ipython().run_cell_magic(u'R', u'', u'Z = (data_selection + data_inference) / sqrt(2)\nclassical_model = lm(Z ~ X[,1] + X[,2] + X[,3] + X[,4] + X[,5] + X[,6] + X[,7] - 1)\nanova(classical_model)')


# # In[ ]:

# get_ipython().run_cell_magic(u'R', u'', u"selection_model = lm(data_selection ~ X[,1] + X[,2] + X[,3] + X[,4] + X[,5] + X[,6] + X[,7] + X[,8] + X[,9] +\n                 X[,10] + X[,11] + X[,12] + X[,13] + X[,14] + X[,15] + X[,16] + X[,17] + X[,18] + X[,19] + X[,20] - 1)\nstep(lm(data_selection ~ -1), list(upper=~ X[,1] + X[,2] + X[,3] + X[,4] + X[,5] + X[,6] + X[,7] + X[,8] + X[,9] +\n                 X[,10] + X[,11] + X[,12] + X[,13] + X[,14] + X[,15] + X[,16] + X[,17] + X[,18] + X[,19] + X[,20] - 1),\n     steps=1, direction='forward')\n\ninference_model = glm(data_inference ~ X[,4] - 1)\nprint(vcov(inference_model))\nprint(summary(inference_model))\neffect = sum(X[,4]*data_inference)\nlower = effect - qnorm(0.975)\nupper = effect + qnorm(0.975)\nprint(data.frame(effect, lower, upper))")


# # ## Non-adaptive inference

# # In[ ]:

# Zmax = np.max(np.fabs(np.dot(X.T, np.random.standard_normal((X.shape[0], 10000)))), 0)
# nonadapt_fig = plt.figure(figsize=(8,8))
# nonadapt_ax = nonadapt_fig.gca()
# Zgrid = np.linspace(0,5,201)
# from scipy.stats import norm as ndist
# pmax = 2 * ndist.sf(Zmax)
# nonadapt_ax.plot(grid, ECDF(pmax)(grid), linewidth=3, alpha=0.5)
# nonadapt_ax.set_xlabel('P-value, $p$', fontsize=20)
# nonadapt_ax.set_ylabel('ECDF($p$)', fontsize=20)
# nonadapt_fig.savefig('nonadapt_pvalue.pdf')




==> code/misc_plots/twodim_regression.r <==

# Fig 5a
pdf("fullvred.pdf",height=4.3,width=4)
par(mar=c(4.1,4.1,3.1,0.1))
y <- t(c(2.9,2.5))
plot(y,xlim=c(-5,5),ylim=c(-5,5),xlab=expression(Y[1]),ylab=expression(Y[2]),
     main="Conditioning Sets")#"Full vs. Reduced Model: First Step",asp=1)
polygon(c(0,10,10),c(0,10,-10),lty=2,col="#F4E918")
polygon(c(0,-10,-10),c(0,10,-10),lty=2,col="#F4E918")
abline(h=0)
abline(v=0)
text(2,.5,"A")
text(y+c(.3,-.4),labels="Y")
lines(c(y[2],10),c(y[2],y[2]),lwd=2,col="brown")
lines(c(-y[2],-10),c(y[2],y[2]),lwd=2,col="brown")
points(y,pch=16)
dev.off()

unnorm.cond.dens <- function(x) (1-2*pnorm(-abs(x)))*dnorm(x) #p(|Y2| < |Y1| = x)
cond.dens <- function(x) unnorm.cond.dens(x) / 2 / integrate(function(u) unnorm.cond.dens(u),0,10)$value

# Fig 5b
pdf("fullvredNulls.pdf",height=4.3,width=4)
par(mar=c(4.1,4.1,3.1,0.1),yaxs="i")
x <- seq(-6,6,.01)
plot(x,(abs(x)>2.5)*dnorm(x)/2/pnorm(-2.5),ylim=c(0,1.4),lty=1,
      col="brown",type="l",
      main="Conditional Null Distributions",
      ylab="Density",xlab=expression(Y[1]))
polygon(c(x,0),c(cond.dens(x),0),lty=2,col="#F4E918")
lines(x,(abs(x)>2.5)*dnorm(x)/2/pnorm(-2.5),col="brown")
legend("topleft",legend=c("Saturated Model","Selected Model","Observed Value"),lty=1:3,bg="white", col=c("brown","black","black"))
#norm.y <- sqrt(sum(y^2))
#curve((abs(x)>2.5)*dbeta((x/norm.y)^2,.5,.5)*abs(x/norm.y)/norm.y/2,-norm.y,norm.y,add=T)
abline(v=2.9,lty=3)
dev.off()

# p-values for selected and saturated models
2*integrate(function(x) cond.dens(x), 2.9,10)$value
pnorm(-2.9)/pnorm(-2.5)

B <- 10000
mu <- c(5,5)
pvals <- NULL
for(b in 1:B) {
    y <- mu + rnorm(2)
    if(abs(y[1]) > abs(y[2])) {
        pvals <- rbind(pvals, c(
            2*integrate(function(x) cond.dens(x), abs(y[1]),10)$value,
            pnorm(-abs(y[1]))/pnorm(-abs(y[2]))
            ))
    }
}
mean(pvals[,1]<.05)
mean(pvals[,2]<.05)

#hist(cos(2*pi*runif(1000000)),freq=F,breaks=seq(-1,1,.025))
#curve(dbeta(x^2,.5,.5)*abs(x),-1,1,add=T)

pdf("fullvredXty.pdf",height=4.3,width=4)
par(mar=c(4.1,4.1,2.1,0.1))
y <- t(c(2.9,2.5))
plot(y,xlim=c(-5,5),ylim=c(-5,5),
     xlab=expression(paste(X[1],"' Y",sep="")),
     ylab=expression(paste(X[2],"' Y",sep="")),
     main="Full vs. Reduced Model: First Step",asp=1)
polygon(c(0,10,10),c(0,10,-10),lty=2,col="#F0F0FF")
polygon(c(0,-10,-10),c(0,10,-10),lty=2,col="#F0F0FF")
abline(h=0)
abline(v=0)
text(2,.5,"A")
text(y+c(.3,-.4),labels="X'Y")
lines(c(y[2],10),c(y[2],y[2]),lwd=2,col="blue")
lines(c(-y[2],-10),c(y[2],y[2]),lwd=2,col="blue")
points(y)
dev.off()


==> code/misc_plots/umpuUnivar.r <==
### Construct UMAU intervals for a truncated Gaussian




## Simple functions for specifying and checking a "cutoffs" object, which
##   is just a matrix, each of whose rows is a non-empty real interval (infinite endpoints allowed)

check.cutoffs <- function(cutoffs) {
    if(!is.matrix(cutoffs) || dim(cutoffs)[2] != 2) stop("cutoffs should be a matrix with 2 columns")
    if(sum(cutoffs[,2] <= cutoffs[,1]) > 0) stop("all right endpoints should be > left endpoints")
    if(sum(diff(c(t(cutoffs))) <= 0) > 0) stop("endpoints should be strictly increasing")
}

negate.cutoffs <- function(cutoffs) {
    -cutoffs[nrow(cutoffs):1,2:1,drop=FALSE]
}

negate.cutoffs(rbind(c(-Inf,-4),c(-3,-2),c(7,Inf)))

two.sided.cutoff <- function(x) rbind(neg=c(-Inf,-abs(x)),pos=c(abs(x),Inf))

two.sided.cutoff(3)

## Compute Phi(b-mu) - Phi(a-mu) in a numerically robust way
## mu can be a vector
pnorm.interval <- function(mu, ab) {
    ifelse(mean(ab) - mu < 0,
           pnorm(ab[2] - mu) - pnorm(ab[1] - mu),
           pnorm(mu - ab[1]) - pnorm(mu - ab[2]))
}

## Compute Phi(b-mu) - Phi(a-mu) for each [a,b] in S
pnorm.cutoffs <- function(mu, cutoffs) {
    ret <- apply(cutoffs, 1, function(cut) pnorm.interval(mu, cut))
    if(!is.matrix(ret)) ret <- t(ret)
    dimnames(ret) <- list(as.character(mu),row.names(cutoffs))
    ret
}

pnorm.cutoffs(-1:1,two.sided.cutoff(3))
pnorm.cutoffs(-1,two.sided.cutoff(3))


## Compute phi(b-mu) - phi(a-mu) for each [a,b] in S
## mu can be a vector
dnorm.cutoffs <- function(mu, cutoffs) {
    ret <- apply(cutoffs, 1, function(cut) dnorm(cut[2] - mu) - dnorm(cut[1] - mu))
    if(!is.matrix(ret)) ret <- t(ret)
    dimnames(ret) <- list(as.character(mu),row.names(cutoffs))
    ret
}

dnorm.cutoffs(-1:1,two.sided.cutoff(3))
dnorm.cutoffs(-1,two.sided.cutoff(3))

## Compute P_mu(X<x)
## mu CANNOT be a vector, pk is a one-row matrix or vector
## x must be in one of the intervals
F.mu <- function(x, mu, cutoffs, pk=pnorm.cutoffs(mu, cutoffs)) {
    stopifnot(length(mu)==1, nrow(pk)==1 || !is.matrix(pk))
    K <- length(pk)
    p <- sum(pk)
    k <- which(x >= cutoffs[,1] & x <= cutoffs[,2])
    stopifnot(length(k)==1)
    (sum(pk[(1:K) < k]) + pnorm.interval(mu, c(cutoffs[k,1], x)) ) / p
}

F.mu(-10.01,0,two.sided.cutoff(10))
F.mu(-9,0,two.sided.cutoff(10))
F.mu(10.2,0,two.sided.cutoff(10))

## Compute the inverse of the previous function
## mu CANNOT be a vector, pk is a one-row matrix or vector
F.inv.mu <- function(F, mu, cutoffs, pk=pnorm.cutoffs(mu, cutoffs)) {
    stopifnot(length(mu)==1, nrow(pk)==1 || !is.matrix(pk))
    p <- sum(pk)
    k <- max(which(c(0,cumsum(pk))/p < F))
    pnorm.increment <- p*F - c(0,cumsum(pk))[k]
    if(mean(cutoffs[k,]) < 0)
        mu + qnorm(pnorm(cutoffs[k,1]-mu) + pnorm.increment)
    else
        mu + qnorm(pnorm(cutoffs[k,1]-mu,lower.tail=FALSE) - pnorm.increment,lower.tail=FALSE)
}

## Compute c2(c1) for a single c1
## mu CANNOT be a vector, pk is a one-row matrix or vector
c2.single <- function(c1, mu, alpha, cutoffs, pk=pnorm.cutoffs(mu, cutoffs)) {
    stopifnot(length(mu)==1, nrow(pk)==1 || !is.matrix(pk))
    K <- length(pk)
    alpha1 <- F.mu(c1, mu, cutoffs, pk)
    if(alpha1 > alpha) return(NA)

    alpha2 <- alpha-alpha1
    return(F.inv.mu(1-alpha2, mu, cutoffs, pk))
}

c2.single(-10.3, 0, .05, two.sided.cutoff(10))
F.mu(-10.3, 0, two.sided.cutoff(10))

## Do the same, for a vector of c1 and mu
c2 <- function(c1, mu, alpha, cutoffs, pk=pnorm.cutoffs(mu, cutoffs)) {
    sapply(1:length(c1),function(i)
           c2.single(c1[i], mu[i], alpha, cutoffs,
                     pk[i,,drop=FALSE]))
}
c2(-10.3, 0, .05, two.sided.cutoff(10))


## Compute g_mu(c1) for a single mu and c1 (see LaTeX documentation)
## c1 and mu CANNOT be vectors, pk is NOT a matrix
g.mu.single <- function(c1, mu, alpha, cutoffs,
                        pk=pnorm.cutoffs(mu, cutoffs), dk=dnorm.cutoffs(mu, cutoffs)) {
    const <- (1-alpha) * (sum(-dk) + mu * sum(pk))
    cc2 <- c2(c1, mu, alpha, cutoffs, pk)
    if(is.na(cc2)) return(Inf)

    K <- length(pk)
    p <- sum(pk)
    k1 <- which(c1 >= cutoffs[,1] & c1 <= cutoffs[,2])
    stopifnot(length(k1)==1)
    k2 <- which(cc2 >= cutoffs[,1] & cc2 <= cutoffs[,2])
    stopifnot(length(k2)==1)

    if(k1 < k2) {
        sum(-dk[(1:K) > k1 & (1:K) < k2]) + mu * sum(pk[(1:K) > k1 & (1:K) < k2]) +
            - dnorm(cutoffs[k1,2] - mu) + dnorm(c1 - mu) - dnorm(cc2 - mu) + dnorm(cutoffs[k2,1] - mu) +
                mu * (pnorm.interval(mu,c(c1,cutoffs[k1,2])) + pnorm.interval(mu,c(cutoffs[k2,1], cc2))) -
                    const
    } else {
        - dnorm(cc2 - mu) + dnorm(c1 - mu) + mu * pnorm.interval(mu,c(c1,cc2)) - const
    }
}

## Compute g_mu(c1) for a vector of mu and c1 (see LaTeX documentation)
g.mu <- function(c1, mu, alpha, cutoffs,
                 pk=pnorm.cutoffs(mu, cutoffs), dk=dnorm.cutoffs(mu, cutoffs)) {
    sapply(1:length(c1),function(i)
           g.mu.single(c1[i], mu[i], alpha, cutoffs,
                       pk[i,,drop=FALSE], dk[i,,drop=FALSE]))
}

dnorm.cutoffs(c(0,0),two.sided.cutoff(10))
c.vals <- seq(-10.3,-10.28,.001)
plot(c.vals,g.mu(c.vals,rep(0,length(c.vals)), .05, two.sided.cutoff(10)))

g.mu(-10.2925, 0, .05, two.sided.cutoff(10))

## Compute g_mu'(c1)
dg.mu <- function(c1, mu, alpha, cutoffs,
                  pk=pnorm.cutoffs(mu, cutoffs)) {
    (c2(c1, mu, alpha, cutoffs, pk) - c1) * dnorm(c1 - mu)
}

points(c.vals, g.mu(c.vals-.001, rep(0,length(c.vals)), .05, two.sided.cutoff(10)) +
       dg.mu(c.vals-.001, rep(0,length(c.vals)), .05, two.sided.cutoff(10)) * .001,col="red",pch=3)

mu.vals <- seq(-10,15,.1)
plot(mu.vals, g.mu(rep(-10.2925,length(mu.vals)), mu.vals, .05, two.sided.cutoff(10)))
mu.vals <- seq(-.001,.001,.0001)
plot(mu.vals, g.mu(rep(-10.2925,length(mu.vals)), mu.vals, .05, two.sided.cutoff(10)))


## Compute upper CI endpoint, for a single x, when sigma=1
umau.normal.unit.var.upper.single <- function(x, cutoffs, alpha=.05, mu.lo=x, mu.hi=x+2, tol=1E-8) {
    check.cutoffs(cutoffs)

    mu.too.low <- function(mu) {
        g.mu(x,mu,alpha,cutoffs) > 0
    }
    mu.too.high <- function(mu) {
        g.mu(x,mu,alpha,cutoffs) < 0
    }

    while(mu.too.high(mu.lo)) {
        mu.hi <- mu.lo
        mu.lo <- mu.lo - 2
    }
    while(mu.too.low(mu.hi)) {
        mu.lo <- mu.hi
        mu.hi <- mu.hi + 2
    }
    while(mu.hi - mu.lo > tol) {
        mu.avg <- (mu.lo + mu.hi) / 2
        if(mu.too.high(mu.avg)) {
            mu.hi <- mu.avg
        } else {
            mu.lo <- mu.avg
        }
    }
    mu.avg
}
a <- try
a <- ifelse(try((1:2) %*% matrix(0,4,4)),1,2)

umau.normal.unit.var.upper.single(-10.29, two.sided.cutoff(10), mu.lo=-1, mu.hi=5)
umau.normal.unit.var.upper.single(-10.2925, two.sided.cutoff(10), mu.lo=-1, mu.hi=5)

## Compute both CI endpoints, for a single x
umau.normal.single <- function(x, cutoffs, sigma=1, alpha=.05, mu.lo=x, mu.hi=x+2, tol=1E-8) {
    mu.upper <- mu.lower <- NA
    try(mu.upper <- sigma * umau.normal.unit.var.upper.single(x/sigma, cutoffs/sigma, alpha,
                                                              mu.lo/sigma, mu.hi/sigma, tol))
    try(mu.lower <- -sigma * umau.normal.unit.var.upper.single(-x/sigma, negate.cutoffs(cutoffs)/sigma, alpha,
                                                               -mu.hi/sigma, -mu.lo/sigma, tol))
    return(c(mu.lower, mu.upper))
}

umau.normal.single(10.29, two.sided.cutoff(10))
umau.normal.single(1+10.29, 1+two.sided.cutoff(10))
umau.normal.single(-10.29, two.sided.cutoff(10))
umau.normal.single(1-10.29, 1+two.sided.cutoff(10))

umau.normal.single(10.005, two.sided.cutoff(10))
umau.normal.single(10.005, two.sided.cutoff(10))

umau.normal.single(-13, two.sided.cutoff(10))

#debug(c2.single)
umau.normal(10.01, t(c(10,Inf)), tol=1E-2)


## Compute both CI endpoints, for a vector of x
umau.normal <- function(x, cutoffs, sigma=1, alpha=.05, tol=1E-8) {
    sapply(1:length(x), function(i) umau.normal.single(x[i], cutoffs, sigma, alpha, tol=tol))
}


## Make UMAU CIs for two different S's:
##   first,  (-Inf, -10) U (10, Inf)
##   second, (-Inf, -10) U (-0.1, 0.1) U (10, Inf)
## We see that even a small sliver of additional support keeps the
##  CIs from "reaching back" too far
x.vals <- c(seq(-20,-14,1),seq(-13,-10.4,.1),seq(-10.3,-10.06,.02),seq(-10.05,-10.01,.01),seq(-10.01,-10,.002))
length(x.vals)
CIs10 <- umau.normal(x.vals, two.sided.cutoff(10))
CIsMid <- umau.normal(x.vals, rbind(c(-Inf,-10),c(-.1,.1),c(10,Inf)))

x.vals1side <- c(seq(10.14,10.3,.01),seq(10.4,11,.1),12:15)
x.vals1side <- -7-x.vals
CIs1side <- umau.normal(x.vals1side, t(c(3,Inf)))

quants <- optim(par = c(.1,2),
                fn = function(x) { (exp(-x[1])-exp(-x[2]) - .95)^2 + (x[1]*exp(-x[1]) - x[2]*exp(-x[2]))^2 })$par

pdf("umpuUnivar.pdf",height=4,width=4)
par(mar=c(4.1,4.1,3.1,1.1))
matplot(x.vals1side[1:ncol(CIs1side)],t(CIs1side),type="l",xlim=c(0,15),ylim=c(-5,10),lty=1,col=1,
        xlab="Observed Y", ylab=expression(mu),
        main="Selective Confidence Interval")
#curve(3-quants[1]/(x-3),3.001,3.5,col="red",add=T)
#curve(3-quants[2]/(x-3),3.001,3.5,col="red",add=T)
abline(h=0,lty=3)
abline(v=3,lty=3)
abline(v=0,lty=3)
#abline(0,1,lty=3)
abline(1.96,1,lty=2)
abline(-1.96,1,lty=2)
legend("bottomright",bg="white",legend=c("Selective CI", "Nominal CI"),lty=c(1,2),bty="n")
dev.off()

exp(-quants[1])
log(.025)
quants[1]*exp(-quants[1])
quants[2]*exp(-quants[2])
curve(x*exp(-x),0,3)


pdf("UMAU.pdf",width=16)
par(mfrow=c(1,3))

matplot(x.vals1side,t(CIs1side),type="l",xlim=c(-20,20),ylim=c(-23,23),lty=1,col=1,
        xlab="Observed X", ylab="UMAU Confidence Interval",
        main=expression(S==(10*","*infinity)))
abline(h=0,lty=2)
abline(v=10,lty=3)
abline(0,1,lty=3)

matplot(x.vals,t(CIs10),type="l",xlim=c(-20,20),ylim=c(-23,23),lty=1,col=1,
        xlab="Observed X", ylab="UMAU Confidence Interval",
        main=expression(S==(-infinity*","*10)~U~(10*","*infinity)))
matplot(-x.vals,t(-CIs10),type="l",lty=1,col=1,add=TRUE)
abline(h=0,lty=2)
abline(v=c(-10,10),lty=3)
abline(0,1,lty=3)

matplot(x.vals,t(CIsMid),type="l",xlim=c(-20,20),ylim=c(-23,23),lty=1,col=1,
        xlab="Observed X", ylab="UMAU Confidence Interval",
        main=expression(S==(-infinity*","*10)~U~(-.1*","*.1)~U~(10*","*infinity)))
matplot(-x.vals,-t(CIsMid),type="l",lty=1,col=1,add=TRUE)
abline(h=0,lty=2)
abline(v=c(-10,10),lty=3)
abline(0,1,lty=3)
dev.off()

exp(-1000)






==> code/twodim_example/Rplot.R <==
D = read.table('equal_tailed_lengths.csv', sep=',')
mu.vals = D[,1]
ci.length = D[,2]

pdf("ciBivar.pdf",height=4,width=4)
par(mar=c(4.1,4.1,3.1,1.1))
plot(mu.vals,ci.length,type="l",ylim=c(0,4.5),
     xlab=expression(mu),
     ylab="Interval Length",
     main="Expected CI Length",
     yaxt="n")
axis(2,0:4)
abline(2*qnorm(0.975),0,lty=2)
legend("bottomleft",legend=c("Data Splitting","Data Carving"),lty=2:1,bty="n")
dev.off()

==> code/twodim_example/interval.py <==
import os
from glob import glob
import numpy as np
import matplotlib.pyplot as plt
from selection import affine 
from selection.discrete_family import discrete_family
from scipy.stats import norm as ndist
from sklearn.isotonic import IsotonicRegression

cutoff = 3.
null_constraint = affine.constraints(np.array([[-1,0.]]), np.array([-cutoff]))
null_sample = affine.sample_from_constraints(null_constraint, np.array([4,2.]),
                                             ndraw=100000).sum(1)
null_dbn = discrete_family(null_sample, np.ones_like(null_sample))

def draw_sample(mu, cutoff, nsample=10000):
    if mu >= cutoff - 4:
        sample = []
        while True:
            candidate = np.random.standard_normal(1000000) + mu
            candidate = candidate[candidate > cutoff]
            sample.extend(candidate)
            if len(sample) > nsample:
                break
        sample = np.array(sample)
        sample += np.random.standard_normal(sample.shape) + mu
    else:
        constraint = affine.constraints(np.array([[-1,0.]]), np.array([-cutoff]))
	constraint.mean = np.array([mu,mu])
        sample = affine.sample_from_constraints(constraint, np.array([cutoff + 0.1,0]),
                                                ndraw=2000000,
                                                direction_of_interest=np.array([1,1.]))
        sample = sample.sum(1)[::(2000000/nsample)]
    return sample[:nsample]

def interval(mu, ndraw=100000, keep_every=100):

    if not os.path.exists('lengths%0.2f.npz' % mu):
        lengths = []
    else:
        lengths = list(np.load('lengths%0.2f.npz' % mu)['lengths'])

    big_sample = draw_sample(mu, cutoff, nsample=50000)[:50000]
    mean, scale = big_sample.mean(), big_sample.std()
    big_sample -= mean
    big_sample /= scale

    dbn = discrete_family(big_sample, np.ones_like(big_sample))
    dbn.theta = 0.
    new_sample = draw_sample(mu, cutoff, nsample=2500)[:2500]
    for i, s in enumerate(new_sample):
        try:
            _interval = dbn.equal_tailed_interval((s - mean) / scale)
            lengths.append(np.fabs(_interval[1] - _interval[0]) / scale)
        except:
            print 'exception raised'
        if i % 20 == 0 and i > 0:
            print np.median(lengths), np.mean(lengths)
            np.savez('lengths%0.2f' % mu, **{'lengths':lengths,'mu':mu})
        if i % 1000 == 0 and i > 0:
            big_sample = draw_sample(mu, cutoff, nsample=50000)[:50000]
            mean, scale = big_sample.mean(), big_sample.std()
            big_sample -= mean
            big_sample /= scale
        dbn.theta = 0.
        print i
    return (np.mean(lengths), np.std(lengths), np.median(lengths))

def main():
    muvals = np.linspace(-2, 9, 23)[::-1]
    L = []
    np.random.shuffle(muvals)
    for mu in muvals:
        print 'trying %0.2f' % mu
        for f in glob('lengths*npz'):
            d = np.load(f)
            if d['mu'] == mu and d['lengths'].shape[0] > 50000:
                print '%0.2f already done' % mu
            else:
                interval(mu)

def plot():

    results = []
    for f in glob('lengths*npz'):
        d = np.load(f)
        l = d['lengths']
        l = l[l>0.]
        print d['mu'], l.shape
        results.append([d['mu'], l.mean()])

    results = sorted(results)
    results = np.array(results).T
    muvals, mean_length = results
    f = plt.figure()
    f.clf()
    ax = f.gca()
    iso = IsotonicRegression(increasing=False)
    mean_length_iso = iso.fit_transform(np.arange(mean_length.shape[0]), mean_length)    
    ax.plot(muvals, mean_length, 'k', linewidth=2, label='UMAU')
    ax.plot([muvals.min(), muvals.max()], [2*ndist.ppf(0.975)]*2, c='red', label='Sample splitting', linewidth=2)
    ax.plot([muvals.min(), muvals.max()], [np.sqrt(2)*ndist.ppf(0.975)]*2, 'k--')
    ax.set_xlabel(r'$\mu$', fontsize=20)
    ax.set_ylabel(r'E(|CI($\mu$)|)', fontsize=20)
    ax.legend(loc='lower right')
    ax.set_ylim([0,4])
    ax.set_xlim([-2,9])
    f.savefig('figure_b.pdf')
    output = np.array(zip(muvals, mean_length))
    np.savetxt('equal_tailed_lengths.csv', output, delimiter=',')
    
if __name__ == '__main__':
    # main()
    pass


==> code/twodim_example/interval_umau.py <==
import os
from glob import glob
import numpy as np
import matplotlib.pyplot as plt
from selection import affine 
from selection.discrete_family import discrete_family
from scipy.stats import norm as ndist
from sklearn.isotonic import IsotonicRegression

cutoff = 3.
null_constraint = affine.constraints(np.array([[-1,0.]]), np.array([-cutoff]))
null_sample = affine.sample_from_constraints(null_constraint, np.array([4,2.]),
                                             ndraw=100000).sum(1)
null_dbn = discrete_family(null_sample, np.ones_like(null_sample))

def draw_sample(mu, cutoff, nsample=10000):
    if mu >= cutoff - 4:
        sample = []
        while True:
            candidate = np.random.standard_normal(1000000) + mu
            candidate = candidate[candidate > cutoff]
            sample.extend(candidate)
            if len(sample) > nsample:
                break
        sample = np.array(sample)
        sample += np.random.standard_normal(sample.shape) + mu
    else:
        constraint = affine.constraints(np.array([[-1,0.]]), np.array([-cutoff]))
	constraint.mean = np.array([mu,mu])
        sample = affine.sample_from_constraints(constraint, np.array([cutoff + 0.1,0]),
                                                ndraw=2000000,
                                                direction_of_interest=np.array([1,1.]))
        sample = sample.sum(1)[::(2000000/nsample)]
    return sample

def form_samples(nsample=10000):
    samples = {}
    for mu in range(-6, 13):
        label = 'mu%d' % mu
        print label
        samples[label] = draw_sample(mu, cutoff, nsample=nsample)[:nsample]
    return samples

def form_dbn(mu, samples):
    pts = np.arange(-6,13)
    keep = np.fabs(pts - mu) <= 2
    pts = pts[keep]
    _samples = np.hstack([samples['mu%d' % l] for l in pts])
    _log_weights = np.hstack([(mu-l)*samples['mu%d' % l] for l in pts])
    _weights = np.exp(_log_weights)
    dbn = discrete_family(_samples, _weights)
    dbn.theta = 0.
    return dbn

def interval(mu, ndraw=100000, keep_every=100):
    #dbn = form_dbn(mu, samples)

    if not os.path.exists('umau_lengths%0.2f.npz' % mu):
        lengths = []
    else:
        lengths = list(np.load('umau_lengths%0.2f.npz' % mu)['lengths'])

    if mu < 10:
        big_sample = draw_sample(mu, cutoff, nsample=50000)[:50000]
        mean, scale = big_sample.mean(), big_sample.std()
        big_sample -= mean
        big_sample /= scale

        dbn = discrete_family(big_sample, np.ones_like(big_sample))
        dbn.theta = 0.
        new_sample = draw_sample(mu, cutoff, nsample=2500)[:2500]
        for i, s in enumerate(new_sample):
            try:
                _interval = dbn.interval((s - mean) / scale)
                lengths.append(np.fabs(_interval[1] - _interval[0]) / scale)
            except:
                print 'exception raised'
            if i % 20 == 0 and i > 0:
                print np.median(lengths), np.mean(lengths)
                np.savez('umau_lengths%0.2f' % mu, **{'lengths':lengths,'mu':mu})
            if i % 1000 == 0 and i > 0:
                big_sample = draw_sample(mu, cutoff, nsample=50000)[:50000]
                mean, scale = big_sample.mean(), big_sample.std()
                big_sample -= mean
                big_sample /= scale
            print i
    else:
        for i in range(2500):
            big_sample = draw_sample(mu, cutoff, nsample=50000)[:50000]
            s = big_sample[-1]
            big_sample = big_sample[:-1]
            mean, scale = big_sample.mean(), big_sample.std()
            big_sample -= mean
            big_sample /= scale
            s = (s - mean) / scale
            dbn = discrete_family(big_sample, np.ones_like(big_sample))
            try:
                _interval = dbn.interval(s)
                lengths.append(np.fabs(_interval[1] - _interval[0]) / scale)
            except:
                print 'exception raised'
            print i
            if i % 10 == 0 and i > 0:
                print np.median(lengths), np.mean(lengths)
                np.savez('umau_lengths%0.2f' % mu, **{'lengths':lengths,'mu':mu})

    print 'final', np.mean(lengths)
    return (np.mean(lengths), np.std(lengths), np.median(lengths))

if not os.path.exists('interval_samples.npz'):
    samples = form_samples()
    np.savez('interval_samples.npz', **samples)
else:
    samples = np.load('interval_samples.npz')

def main():
    muvals = np.linspace(-2, 9, 23)[::-1]
    L = []
    np.random.shuffle(muvals)
    for mu in muvals:
        print 'trying %0.2f' % mu
        for f in glob('umau_lengths*npz'):
            d = np.load(f)
            if d['mu'] == mu and d['lengths'].shape[0] > 5000:
                print '%0.2f already done' % mu
            else:
                interval(mu)

def plot():

    results = []
    for f in glob('umau_lengths*npz'):
        d = np.load(f)
        l = d['lengths']
        l = l[~np.isnan(l)]
        l = l[np.isfinite(l)]
        l = l[l>0]
        results.append([d['mu'], l.mean()])
    for f in glob('miller/lengths*npz'):
        d = np.load(f)
        if d['mu'] not in [r[0] for r in results]:
            l = d['lengths']
            l = l[np.isfinite(l)]
            l = l[~np.isnan(l)]
            l = l[l>0]
            results.append([d['mu'], l.mean()])
        else:
            idx = [r[0] for r in results].index(d['mu'])
            l = d['lengths']
            l = l[np.isfinite(l)]
            l = l[~np.isnan(l)]
            l = l[l>0]
            results[idx][1] = 0.5 * (results[idx][1] + l.mean())
    results = sorted(results)
    results = np.array(results).T
    muvals, mean_length = results
    f = plt.figure()
    f.clf()
    ax = f.gca()
    iso = IsotonicRegression(increasing=False)
    mean_length_iso = iso.fit_transform(np.arange(mean_length.shape[0]), mean_length)    
    ax.plot(muvals, mean_length, 'k', linewidth=2, label='UMAU')
    ax.plot([muvals.min(), muvals.max()], [2*ndist.ppf(0.975)]*2, c='red', label='Sample splitting', linewidth=2)
    ax.plot([muvals.min(), muvals.max()], [np.sqrt(2)*ndist.ppf(0.975)]*2, 'k--')
    ax.set_xlabel(r'$\mu$', fontsize=20)
    ax.set_ylabel(r'E(|CI($\mu$)|)', fontsize=20)
    ax.legend(loc='lower right')
    ax.set_ylim([0,4])
    ax.set_xlim([-2,9])
    f.savefig('figure_b_umau.pdf')

if __name__ == '__main__':
    # main()
    pass


==> code/twodim_example/power.py <==
import os
import numpy as np
import matplotlib.pyplot as plt
from selection import affine 
from selection.discrete_family import discrete_family
from scipy.stats import norm as ndist

cutoff = ndist.ppf(0.95)

null_constraint = affine.constraints(np.array([[-1,0.]]), np.array([-cutoff]))
null_sample = affine.sample_from_constraints(null_constraint, np.array([4,2.]),
                                             ndraw=100000).sum(1)
null_dbn = discrete_family(null_sample, np.ones_like(null_sample))

def power(mu, ndraw=100000, keep_every=100):
    constraint = affine.constraints(np.array([[-1,0.]]), np.array([-cutoff]))
    constraint.mean = np.array([mu,mu])
    sample = affine.sample_from_constraints(constraint, np.array([4,2.]),
                                            ndraw=ndraw)[::keep_every]
    print sample.mean(0)
    sample = sample.sum(1)
    decisions = []
    for s in sample:
        decisions.append(null_dbn.one_sided_test(0, s, alternative='greater'))
    print np.mean(decisions)
    return np.mean(decisions)

if not os.path.exists('power_curve.npy'):
    muvals = np.linspace(0, 5, 21)
    P = [power(mu, ndraw=100000, keep_every=25) for mu in muvals]
    np.save('power_curve.npy', np.vstack([muvals, P]))
else:
    muvals, P = np.load('power_curve.npy')

plt.clf()
plt.plot(muvals, P, 'k', linewidth=2, label='Selective $z$ test')
plt.plot(muvals, [ndist.sf(ndist.ppf(0.95) - mu) for mu in muvals],
         c='red', label='Sample splitting', linewidth=2)
ax = plt.gca()
ax.set_xlabel(r'$\mu$', fontsize=20)
ax.set_ylabel(r'Power($\mu$)', fontsize=20)
ax.legend(loc='lower right')
f = plt.gcf()
f.savefig('figure_c.pdf')

